Interpolating splines on graphs for data science applications

We introduce intrinsic interpolatory bases for data structured on graphs and derive properties of those bases. Polyharmonic Lagrange functions are shown to satisfy exponential decay away from their centers. The decay depends on the density of the zeros of the Lagrange function, showing that they scale with the density of the data. These results indicate that Lagrange-type bases are ideal building blocks for analyzing data on graphs, and we illustrate their use in kernel-based machine learning applications.

==> anc/experiment.py <==
"""
-------------------------------------------------------
Lagrange functions on graphs
-------------------------------------------------------
-------------------------------------------------------
author:  John Paul Ward  <jpward@ncat.edu>
         Assistant Professor
         Mathematics Department
         North Carolina A&T State University
         Greensboro, NC
         http://www.ncat.edu/cost/departments/math/

version date: April 2020

reference:
    @misc{ward2018interpolating,
        title={Interpolating splines on graphs for data science applications},
        author={John Paul Ward and Francis J. Narcowich and Joseph D. Ward},
        year={2018},
        eprint={1806.10695},
        archivePrefix={arXiv},
        primaryClass={math.NA}
    }
-------------------------------------------------------

"""

# imports
import pandas
import numpy as np
from copy import copy
import scipy as sp
import sklearn.neighbors

# set parameters
trials = 20           # repetitions to average over
groups = 10           # groups for cross validation 
data_choice = 'heat'  # 'heat' or 'cool' 


# Load dataset
# data from http://archive.ics.uci.edu/ml/datasets/Energy+efficiency
url = 'ENB2012_data.csv'
dataset = pandas.read_csv(url,delimiter=',')
data = dataset.values
rows,cols = data.shape


if data_choice == 'heat':
    data = np.delete(data,-1,1)
elif data_choice == 'cool':
    data = np.delete(data,-2,1)


# normalize data
mean = np.average(data[:,:-1],axis=0) 
data[:,:-1] += -mean
std = np.std(data[:,:-1],axis=0) 
data[:,:-1] = data[:,:-1]*np.reciprocal(std)


s1 = []
for connectiv in range(8,20,2):
    #print('connectiv',connectiv)
    
    # compute distances
    Distances = sklearn.neighbors.kneighbors_graph(data[:,:-1], connectiv,  
                    mode='distance', metric='minkowski', p=2, 
                    include_self=False, n_jobs=-1)
    
    Distances = np.array(Distances.todense(),dtype=np.float64)
    Distances = np.maximum(Distances,Distances.transpose())
    
    # compute Adjacency
    Adjacency = np.reciprocal(Distances,where = Distances > 0)
    
    
    # compute Laplacian
    Laplacian = -Adjacency
    diagonal = -np.sum(Laplacian,axis=0)
    np.fill_diagonal(Laplacian,diagonal)


    # initialize output
    nnr_mse = np.zeros((trials,))
    spline_mse = np.zeros((trials,))
    
    for trial in range(trials):

        # define indices of  data
        index = np.arange(rows) 
    
        # shuffle data
        np.random.shuffle(index)
        
        # split into groups 
        indexsplit = np.array_split(index,groups)
        
        # Cross validation
        for group in range(groups):
            
            # arrange data for test
            ind_unknown = sorted(list(indexsplit[group]))         
            ind_known = sorted([i for i in index if i not in ind_unknown]) 
            
            # known values
            Y = copy(data[ind_known,-1])
            
            # compute NNR approximation
            weights = Adjacency[ind_unknown,:][:,ind_known]
            weight_sum =  np.sum(weights,axis=1)
            weights =  np.diag(np.reciprocal(weight_sum)) @ weights
            approx_nnr = weights @ Y
            
            # compute Spline approximation
            LHS = Laplacian[:,ind_unknown]   
            RHS = - Laplacian[:,ind_known]
            Lagrange = sp.linalg.lstsq(LHS,RHS)[0]
            approx_spline = Lagrange @ Y

            # compute error
            exact = copy(data[ind_unknown,-1])
            nnr_mse[trial] += sum(abs(approx_nnr-exact)**2)/rows
            spline_mse[trial] += sum(abs(approx_spline-exact)**2)/rows
    
    
    
    # compute averages across trials
    mse_avg_nnr = np.round(np.average(nnr_mse),4)
    mse_std_nnr = np.round(np.std(nnr_mse),4)
    mse_avg_spline = np.round(np.average(spline_mse),4)
    mse_std_spline = np.round(np.std(spline_mse),4)
    
    
    # save results in latex table format 
    s1 += [str(connectiv)
           + ' & ' 
           + str(mse_avg_nnr)
           + ' $\pm$ ' 
           + str(mse_std_nnr)
           + ' & ' 
           + str(mse_avg_spline)
           + ' $\pm$ ' 
           + str(mse_std_spline)]
    
    # print to console
    #print(s1[-1])



# initialize output file
output = open('results_'+data_choice+'.txt', 'w')

# write results to file
for si in s1:
    output.write(si+'\n')
    
output.close()      
        
        

